The software design of Gridap: a Finite Element package based on the Julia JIT compiler

We present the software design of Gridap, a novel finite element library written exclusively in the Julia programming language, which is being used by several research groups world-wide to simulate complex physical phenomena such as magnetohydrodynamics, photonics, weather modeling, non-linear solid mechanics, and fluid-structure interaction problems. The library provides a feature-rich set of discretization techniques for the numerical approximation of a wide range of PDEs, including linear, nonlinear, single-field, and multi-field equations. An expressive API allows users to define PDEs in weak form by a syntax close to the mathematical notation. While this is also available in previous codes, the main novelty of Gridap is that it implements this API without introducing a DSL plus a compiler of variational forms. Instead, it leverages the Julia just-in-time compiler to build efficient code, specialized for the concrete problem at hand. As a result, there is no need to use different languages for the computational back-end and the user front-end anymore, thus eliminating the so-called two-language problem. Gridap also provides a low-level API that is modular and extensible via the multiple-dispatch paradigm of Julia and provides easy access to the main building blocks of the library. The main contribution of this paper is the detailed presentation of the novel software abstractions behind the Gridap design that leverages the new software possibilities provided by the Julia language. The second main contribution of the article is a performance comparison against FEniCS. We measure CPU times needed to assemble discrete systems of linear equations for different problem types and show that the performance of Gridap is comparable to FEniCS, demonstrating that the new software design does not compromise performance. Gridap is freely available at Github and distributed under an MIT license.

==> listings/lst_array_block.jl <==
using Gridap
using Gridap.Fields: ArrayBlock

# Build an ArrayBlock
T = Vector{Int}
array = Vector{T}(undef,3)
array[1] = [11,12]
touched = [true,false,false]
a = ArrayBlock(array,touched)
display(a)
# 3-element VectorBlock{Vector{Int64}}:
#  [1] = 2-element Vector{Int64}
#  [2] = nothing
#  [3] = nothing

# Indexing
@assert a[1] == [11,12]
@assert a[2] == nothing
@assert a[1][2] == 12

# Build another one
array = Vector{T}(undef,3)
array[3] = [31,32,33,34]
touched = [false,false,true]
b = ArrayBlock(array,touched)
display(b)
# 3-element VectorBlock{Vector{Int64}}:
#  [1] = nothing
#  [2] = nothing
#  [3] = 4-element Vector{Int64}

# Operate
c = a - 2*b
display(c)
# 3-element VectorBlock{Vector{Int64}}:
#  [1] = 2-element Vector{Int64}
#  [2] = nothing
#  [3] = 4-element Vector{Int64}

# Build an ArrayBlock of ArrayBlock objects
Ta = typeof(a)
array = Vector{Ta}(undef,2)
array[1] = a
array[2] = b
touched = [true,true]
d = ArrayBlock(array,touched)
display(d)
# 2-element VectorBlock{VectorBlock{Vector{Int64}}}:
#  [1] = 3-element VectorBlock{Vector{Int64}}
#  [2] = 3-element VectorBlock{Vector{Int64}}

# Indexing
@assert d[2] === b
@assert d[2][1] === nothing
@assert d[2][3] == [31,32,33,34]



==> listings/lst_array_cache.jl <==
using Gridap
using Gridap.Arrays: Table

# Generate a Table
# representing the vector of vectors
# [[2,3,1],[],[3,6,7],[3,2,5,6,3,4]
data = [2,3,1,3,6,7,3,2,5,6,3,4]
ptrs = [1,4,4,7,13]
a = Table(data,ptrs)

# Loop with default Julia API
for i in 1:length(a)
  ai = a[i] # allocation here
end

# Loop with Gridap array API
cache = array_cache(a) # allocation here
for i in 1:length(a)
  ai = getindex!(cache,a,i) # no allocation here
end

# Threaded loop with Gridap array API
caches = [ array_cache(a) for k in 1:Threads.nthreads()]  
Threads.@threads for i = 1:length(a)
  cache = caches[Threads.threadid()]
  ai = getindex!(cache,a,i) # no allocation here
end


==> listings/lst_arrays.jl <==
# Type definition
struct ConstantVector{T} <: AbstractArray{T,1}
  value::T
  length::Int
end

# Define length at each direction
Base.size(a::ConstantVector) = (a.length,)

# Define indexing
function Base.getindex(a::ConstantVector,i::Integer)
  @boundscheck begin
    if !( 1<=i && i<=a.length )
      throw(BoundsError(a,i))
    end
  end
  return a.value
end

# Generic sum
function sum(a::AbstractArray{T}) where T
  r = zero(T)
  for i in eachindex(a)
    r += a[i]
  end
  return r
end

# Specialized sum
sum(a::ConstantVector) = a.value*a.length

# Run the code

a = rand(100)
sum(a) # This calls the generic sum

b = ConstantVector(3.14,100)
b[1] == b[43]
b[43] == 3.14
sum(b) # This calls the specialized sum



==> listings/lst_cell_datum.jl <==
using Gridap
using Gridap.Fields
using Gridap.CellData
using FillArrays

# Model
pmin = Point(0,0,0); pmax = Point(1,1,1)
n = 10; cells = (n,n,n)
model = CartesianDiscreteModel(pmin,pmax,cells)

# Triangulations
Ω = Triangulation(model)
Γ = BoundaryTriangulation(model)

# Points at reference cell
q = Point{3,Float64}[(.5,.5,.5)]
s = Point{2,Float64}[(.5,.5)]

# Cell-wise and face-wise points
cell_q = Fill(q,num_cells(Ω))
cell_s = Fill(s,num_cells(Γ))

# Create CellPoint objects
x_Ω = CellPoint(cell_q,Ω,ReferenceDomain())
x_Γ = CellPoint(cell_s,Γ,ReferenceDomain())

# Create a CellField on Ω
ffun(x) = x[1]+x[2]+x[3]
f = GenericField(ffun)
cell_f = Fill(f,num_cells(Ω))
f_Ω = GenericCellField(cell_f,Ω,PhysicalDomain())

# Evaluation in Ω
fx_Ω = f_Ω(x_Ω)
@assert isa(fx_Ω,AbstractArray)
@assert length(fx_Ω) == num_cells(Ω)

# Evaluation on Γ
fx_Γ = f_Ω(x_Γ) # implicit restriction to Γ here
@assert isa(fx_Γ,AbstractArray)
@assert length(fx_Γ) == num_cells(Γ)


==> listings/lst_cell_mat.jl <==
using Gridap
using Gridap.Fields
using Gridap.Polynomials
using Gridap.ReferenceFEs
using LinearAlgebra
using FillArrays

# Mesh
nodes = Point{2,Float64}[
  (0,0),(0,1),(0,2),
  (1,0),(1,1),(1,2),
  (2,0),(2,1),(2,2)]
conn = [[1,2,4,5],[2,3,5,6],[4,5,7,8],[5,6,8,9]]

# Reference shape functions
filter(e,p) = true
ref_nodes = Point{2,Float64}[
  (0,0),(1,0),(0,1),(1,1)]
m = MonomialBasis{2}(Float64,1,filter)
l = LagrangianDofBasis(Float64,ref_nodes)
change = inv(evaluate(l,m))
s = linear_combination(change,m)

# Reference quadrature rule
q =  Point{2,Float64}[(.5,.5)]
w = [1.]

# Cell-wise shape functions
ncells = length(conn)
cell_s = Fill(s,ncells)

# Cell-wise quadrature
cell_q = Fill(q,ncells)
cell_w = Fill(w,ncells)

# Geometrical map and Jacobian
cell_nodes = lazy_map(
  Broadcasting(Reindex(nodes)),conn)
cell_φ = lazy_map(
  linear_combination,cell_nodes,cell_s)
cell_Jt = lazy_map(∇,cell_φ)

# Cell-wise shape function derivatives
cell_∇ref_s = lazy_map(Broadcasting(∇),cell_s)
cell_invJt = lazy_map(Operation(inv),cell_Jt)
cell_∇s = lazy_map(
  Broadcasting(Operation(⋅)),cell_invJt,cell_∇ref_s)

# Cell-wise stifness matrix
cell_∇st = lazy_map(transpose,cell_∇s)
cell_∇s∇st = lazy_map(
  Broadcasting(Operation(⋅)),cell_∇s,cell_∇st)
cell_mat = lazy_map(
  integrate,cell_∇s∇st,cell_q,cell_w,cell_Jt)



==> listings/lst_cell_mat_bis.jl <==
using Gridap
using Gridap.CellData
using Gridap.ReferenceFEs
using Gridap.FESpaces: TestBasis, TrialBasis
using Gridap.FESpaces: SingleFieldFEBasis
using FillArrays

# Mesh
domain = (0,2,0,2)
cells = (2,2)
model = CartesianDiscreteModel(domain,cells)
Ω = Triangulation(model)

# Reference shape functions
k = 1
reffe = ReferenceFE(QUAD,lagrangian,Float64,k)
s = get_shapefuns(reffe)
st = transpose(s)

# Reference quadrature rule
degree = 1
rule = Quadrature(QUAD,degree)
q = get_coordinates(rule)
w = get_weights(rule)

# Cell-wise reference shape functions
cell_s = Fill(s,num_cells(Ω))
cell_st = Fill(st,num_cells(Ω))

# Cell-wise quadrature
cell_rule = Fill(rule,num_cells(Ω))
cell_q = Fill(q,num_cells(Ω))
cell_w = Fill(w,num_cells(Ω))

# FEBasis
v = SingleFieldFEBasis(
  cell_s,Ω,TestBasis(),ReferenceDomain())
u = SingleFieldFEBasis(
  cell_st,Ω,TrialBasis(),ReferenceDomain())

# Integration measure
dΩ = Measure(
  cell_rule,cell_q,cell_w,Ω,ReferenceDomain())

a = ∫( ∇(u)⋅∇(v) )dΩ 
@assert isa(a,DomainContribution)

# Cell-wise stiffness matrix
cell_mat = a[Ω]





==> listings/lst_cell_mat_user.jl <==
using Gridap
using SparseArrays

# Mesh
domain = (0,2,0,2)
cells = (2,2)
model = CartesianDiscreteModel(domain,cells)

# FE space
reffe = ReferenceFE(lagrangian,Float64,1)
V = FESpace(model,reffe)

# Integration
Ω = Triangulation(model)
degree = 1
dΩ = Measure(Ω,degree)

# Cell-wise stiffness matrix
v = get_fe_basis(V)
u = get_trial_fe_basis(V)
a = ∫( ∇(v)⋅∇(u) )dΩ
cell_mat = a[Ω]

# Cell-wise dof ids
cell_dofs = get_cell_dof_ids(V)

# Assembly
assem = SparseMatrixAssembler(V,V)
data = ([cell_mat],[cell_dofs],[cell_dofs])
A = assemble_matrix(assem,data)
@assert isa(A,SparseMatrixCSC)


==> listings/lst_field_ops.jl <==
using Gridap
using Gridap.Fields

# Create some fields
ffun(x) = 3*x[1]+2*x[2]
f = GenericField(ffun)
g = GenericField(x->sin(2*pi*x[1]))
h = GenericField(x->VectorValue(x[1],2*x[2]))

# Evaluation point
x = Point(0.1,2.0)

# Sum
r = f + g
@assert r(x) == f(x) + g(x)

# User defined operation
mysum(a,b) = a + b
r = Operation(mysum)(f,g)
@assert r(x) == f(x) + g(x)

# Field composition
s = f∘h
@assert s(x) == f(h(x))

# Operations between fields and other types
v = 3.14*g
w = g*VectorValue(2.0,1.0)

# Define gradient of ffun
import Gridap.Fields: ∇
∇(::typeof(ffun)) = x -> VectorValue(3,2)

# Some differential operations
grad_f = ∇(f)
grad_w = ∇(h)
grad_w = ∇⊗h
grad_w_t = h⊗∇
div_w = ∇⋅h
curl_w = ∇×h


==> listings/lst_fields.jl <==
using Gridap
using Gridap.Fields

# Type definition
struct ConstantField{T} <: Field
  value::T
end

# Defining evaluation at a Point
function Fields.evaluate!(
  cache,f::ConstantField,x::Point)
  f.value
end

# Defining gradient at a Point
function Fields.evaluate!(
  c,f::FieldGradient{1,<:ConstantField},x::Point)
  zero(x⊗f.value)
end

# Build a ConstantField
v = 3.14
f = ConstantField(v)

# Evaluate at a single Point
x = Point(1.0,2.0)
@assert f(x) == v

# Evaluate at several Point objects
xs = [Point(1.0,2.0), Point(4.0,1.0)]
cache = return_cache(f,xs)
@assert evaluate!(cache,f,xs) == [v,v]



==> listings/lst_lazy_array.jl <==

function lazy_map(f,args::AbstractArray...)
  ai = map(first,args)
  F = typeof(f)
  A = typeof(args)
  T = typeof(f(ai))
  LazyArray{F,A,T}(f,args)
end

struct LazyArray{F,A,T} <: AbstractArray{T,1}
  f::F
  args::A
end

Base.size(r::LazyArray) = (length(first(r.args)),)

function Base.getindex(r::LazyArray,i::Integer)
  ai = map(b->b[i],r.args)
  r.f(ai...)
end

function array_cache(r::LazyArray)
  cache_args = map(array_cache,r.args)
  ai = map(first,r.args)
  cache_f = return_cache(a.f,ai)
  (cache_f, cache_args)
end

function getindex!(cache,r::LazyArray,i::Integer)
  cache_f, cache_args = cache
  ai = map((c,b)->getindex!(c,b,i),caches_args,r.args)
  evaluate!(cache_f,r.f,ai...)
end


==> listings/lst_map.jl <==
using Gridap
using Gridap.Arrays

# Build two random arrays
a = rand(4)
b = rand(4)

# Build a Map
f = Broadcasting(*)
@assert f(a,b) == a .* b

# Call the Map object by pre-allocating a cache
cache = return_cache(f,a,b) # allocation here
c = evaluate!(cache,f,a,b) # no allocations here

# Build two other input arrays
a2 = 2*a
b2 = -5*b

# Call f by reusing the cache
c2 = evaluate!(cache,f,a2,b2) # no allocations here

# Build two arrays of arrays
A = [ rand(4) for k in 1:10 ]
B = [ rand(4) for k in 1:10 ]

# Apply f to the entries of A and B
C = lazy_map(f,A,B)

# Loop over C by pre-allocating a cache
cache = array_cache(C) # allocation here
for i in 1:length(C)
  Ci = getindex!(cache,C,i) # no allocations here
end



==> listings/lst_model.jl <==
using GridapGmsh: gmsh

# Define geometry
gmsh.initialize()
gmsh.clear()
box = gmsh.model.occ.addBox(
  0.,0.,0.,.5,1.,1.5)
cyl = gmsh.model.occ.addCylinder(
  -1.,.5,.75,3.,0.,0.,.3)
gmsh.model.occ.cut([(3,box)],[(3,cyl)])
gmsh.model.occ.synchronize()

# Define boundary conditions
# for Poisson example
t1 = gmsh.model.addPhysicalGroup(3,[1])
t2 = gmsh.model.addPhysicalGroup(2,[5,2,3,4,7,1])
t3 = gmsh.model.addPhysicalGroup(
  1,[4,13,11,9,1,7,8,6,2,10,3,12,5,14])
t4 = gmsh.model.addPhysicalGroup(
  0,[10,5,3,8,4,9,1,7,2,6])
t5 = gmsh.model.addPhysicalGroup(2,[6])
gmsh.model.setPhysicalName(3,t1,"domain")
gmsh.model.setPhysicalName(2,t2,"dirichlet")
gmsh.model.setPhysicalName(1,t3,"dirichlet")
gmsh.model.setPhysicalName(0,t4,"dirichlet")
gmsh.model.setPhysicalName(2,t5,"neumann")

# Define boundary conditions
# for Stokes example
t2 = gmsh.model.addPhysicalGroup(2,[2,5,6])
t3 = gmsh.model.addPhysicalGroup(
  1,[7,15,14,13,11,9,8,6,5,4,1])
t4 = gmsh.model.addPhysicalGroup(
  0,[1,10,9,8,7,6,5,4,3,2,])
t5 = gmsh.model.addPhysicalGroup(2,[1,7])
t6 = gmsh.model.addPhysicalGroup(1,[10,2])
t7 = gmsh.model.addPhysicalGroup(2,[4])
t8 = gmsh.model.addPhysicalGroup(1,[12,3])
t9 = gmsh.model.addPhysicalGroup(2,[3])
gmsh.model.setPhysicalName(2,t2,"noslip")
gmsh.model.setPhysicalName(1,t3,"noslip")
gmsh.model.setPhysicalName(0,t4,"noslip")
gmsh.model.setPhysicalName(2,t5,"ux0")
gmsh.model.setPhysicalName(1,t6,"ux0")
gmsh.model.setPhysicalName(2,t7,"inlet")
gmsh.model.setPhysicalName(1,t8,"inlet")
gmsh.model.setPhysicalName(2,t9,"outlet")

# Meshing
gmsh.model.mesh.setSize(gmsh.model.getEntities(0),0.05)
gmsh.model.mesh.generate(3)
gmsh.write("model.msh")
gmsh.finalize()


==> listings/lst_op_tree.jl <==
using Gridap

# Generate two random arrays
a = rand(100)
b = rand(100)

# Lazy element-wise sum
c = lazy_map(+,a,b)
@assert c[2] == a[2] .+ b[2]
print_op_tree(c)

# Lazy element-wise product
d = lazy_map(*,c,a)
@assert d[2] == (a[2] .+ b[2]) .* a[2]
print_op_tree(d)


==> listings/lst_poisson.jl <==
using Gridap
using GridapGmsh

# Geometry
model = GmshDiscreteModel("model.msh")
Ω = Triangulation(model,tags="domain")
Γ = BoundaryTriangulation(model,tags="neumann")

# Manufactured functions
k = 2
u(x) = (x[1]+x[2]+x[3])^k
f_Ω(x) = -Δ(u)(x)
f_D = u
n = get_normal_vector(Γ)
f_N = n⋅∇(u)

# Interpolation
reffe = ReferenceFE(lagrangian,Float64,k)
V = FESpace(
  model,reffe,dirichlet_tags="dirichlet")
U = TrialFESpace(V,f_D)

# Numerical integration
dΩ = Measure(Ω,2*k)
dΓ = Measure(Γ,2*k)

# Weak form
a(u,v) = ∫( ∇(u)⋅∇(v) )*dΩ
l(v) = ∫( f_Ω*v )*dΩ + ∫( f_N*v )*dΓ

# FE problem
op = AffineFEOperator(a,l,U,V)
solver = FESolver(LUSolver())
uh = solve(solver,op)

# Check error H1 norm
eh = u - uh
tol = 1e-9
@assert sqrt(sum(∫( eh*eh + ∇(eh)⋅∇(eh) )dΩ)) < tol

# Visualization
writevtk(Ω,"results_poisson",
  order=k,cellfields=["eh"=>eh,"uh"=>uh])





==> listings/lst_shapefuns.jl <==
using Gridap
using Gridap.Fields
using Gridap.Polynomials
using Gridap.ReferenceFEs
using LinearAlgebra

# Build a vector of monomials 
# of the polynomial space P of order 1
# in 2D
filter(e,k) = sum(e) <= k
m = MonomialBasis{2}(Float64,1,filter)
@assert isa(m,AbstractVector{<:Field})
ndofs = length(m)

# Lagrangian Dof basis
nodes = Point{2,Float64}[(0,0),(1,0),(0,1)]
l = LagrangianDofBasis(Float64,nodes)
@assert isa(l,AbstractVector{<:Dof})

# Change of basis
A = evaluate(l,m)
change = inv(A)

# Shape functions
s = linear_combination(change,m)
@assert isa(m,AbstractVector{<:Field})

# Evaluation at a single point
x = Point(1/3,1/3)
s_at_x = evaluate(s,x)

# Evaluation at a vector of points
s_at_nodes = evaluate(s,nodes)
Id = Matrix{Float64}(I,ndofs,ndofs)
@assert s_at_nodes == Id

# Interpolation
vals = rand(ndofs)
u = linear_combination(vals,s)
@assert isa(u,Field)

# Evaluation at a single point
u_at_x = evaluate(u,x)

# Evaluation at a vector of points
u_at_nodes = evaluate(u,nodes)
@assert u_at_nodes == vals



==> listings/lst_stokes.jl <==
using Gridap
using GridapGmsh

# Geometry
model = GmshDiscreteModel("model.msh")

# Reference FEs
k = 2
T_u = VectorValue{3,Float64}
T_p = Float64
reffe_u = ReferenceFE(lagrangian,T_u,k)
reffe_p = ReferenceFE(lagrangian,T_p,k-1)

# Single-filed FE spaces
t = true; f= false
mask1 = (t,t,t); mask2 = (t,f,f)
V = FESpace(model,reffe_u,
    dirichlet_tags=["noslip","ux0","inlet"],
    dirichlet_masks=[mask1,mask2,mask1])
Q = FESpace(model,reffe_p)

# Inflow velocity
uin(x) = VectorValue(
  0.,0.,(1-(4*x[1]-1)^2)*(1-(2*x[2]-1)^2))

# Trial spaces
U = TrialFESpace(V,[zero(T_u),zero(T_u),uin])
P = Q

# Multi-field interpolation
UxP = MultiFieldFESpace([U,P])
VxQ = MultiFieldFESpace([V,Q])

# Numerical integration
Ω = Triangulation(model,tags="domain")
dΩ = Measure(Ω,2*k)

# Weak form
a((u,p),(v,q)) = ∫( ∇(v)⊙∇(u) - (∇⋅v)*p + q*(∇⋅u) )dΩ
l((v,q)) = 0

# FE problem
op = AffineFEOperator(a,l,UxP,VxQ)
uh, ph = solve(op)

# Visualization
writevtk(Ω,"results_stokes",
  order=k,cellfields=["uh"=>uh,"ph"=>ph])

# Bonus part: Recover elemental matrices
dv,dq = get_fe_basis(VxQ)
du,dp = get_trial_fe_basis(VxQ)
cell_mat = a((du,dp),(dv,dq))[Ω]

# Inspect local matrix for a given cell
cell = 7
display(cell_mat[cell])
# 2x2 MatrixBlock{Matrix{Float64}}:
#  [1, 1] = 30x30 Matrix{Float64}
#  [2, 1] = 4x30 Matrix{Float64}
#  [1, 2] = 30x4 Matrix{Float64}
#  [2, 2] = nothing


==> listings/lst_tensors.jl <==
using Gridap

# Two vectors and one tensor
u = VectorValue(2.0,3.0)
n = VectorValue(1.0,5.2)
s = TensorValue(2.0,4.0, 1.0,3.0)

# Dot product
α = u⋅n # The result is a Float64
v = s⋅n # The result is a VectorValue

# Outer or dyadic product
q = u⊗n # The result is a TensorValue

# Inner product
β = u⊙n # The result is a Float64
γ = s⊙q # The result is a Float64

# Specialized implementation of dot for VectorValue{2}
function dot(a::VectorValue{2},b::VectorValue{2})
  a[1]*b[1]+a[2]*b[2]
end

# Specialized implementation of
# dot for VectorValue{D} for any D
@generated function dot(
  a::VectorValue{D},b::VectorValue{D}) where D
  str = join([" a[$i]*b[$i] +" for i in 1:D ])
  Meta.parse(str[1:(end-1)])
end

